Invariants of Random Knots and Links

We study random knots and links in R^3 using the Petaluma model, which is based on the petal projections developed by Adams et al. (2012). In this model we obtain a formula for the distribution of the linking number of a random two-component link. We also obtain formulas for the expectations and the higher moments of the Casson invariant and the order-3 knot invariant v3. These are the first precise formulas given for the distributions of invariants in any model for random knots or links. We also use numerical computation to compare these to other random knot and link models, such as those based on grid diagrams.

==> anc/Theorem3verification.output.txt <==
Welcome!

This program verifies Theorem 3.
[Tested with Python 2.7.6 and NumPy 1.8.0]
Theorem 3 is: True



==> anc/Theorem3verification.py <==
#===============================================================================
print "Welcome!\r\nThis program verifies Theorem 3."
print "[Tested with Python 2.7.6 and NumPy 1.8.0]"

#===============================================================================
from numpy import *

#===============================================================================
#
#   Itarators

def segments(word, j):
    """
    all ways to partition a word to t nonempty segments
    """
    if j == 1:
        yield [word]
    else:
        for i in range(1,len(word)):
            for x in segments(word[i:],j-1):
                yield [word[:i]] + x

def hypercube(n, zero = 0, one = 1):
    """
    all 0/1 vectors of size n
    """
    if n == 0:
        yield ()
    else:
        for s in hypercube(n-1, zero, one):
            yield s + (zero,)
            yield s + (one,)

def perms(items):
    """
    all permutations
    """
    if len(items) == 1:
        yield items
    for item in items[:]:
        items.remove(item)
        for perm in perms(items):
            yield [item] + perm
        items.append(item)

#===============================================================================
#
#   Diagrams

class Diagram:
    """
    A class for Gauss diagrams
    """

    def __init__(self, tips, signs = {}, coef = 1):
        """
        tips    list of integers, positive for arrow tail, negative for arrow head
        signs   dictionary, arrow number to sign
        coef    number
        """
        self.tips = tips
        self.signs = signs
        self.coef = coef
        self.arrows = [tip for tip in tips if tip > 0]

    def __repr__(self):
        return 'Diagram(%s, [%s], %s)' % (
            self.coef,
            ' '.join(map(str,self.tips)),
            ' '.join(['%d:%d'%(x,y) for x,y in self.signs.items()]))

    def multisigns(self):
        """
        produce list of diagrams multiplicative at signs
        """
        deg = len(self.arrows)
        return [Diagram(self.tips, dict(zip(self.arrows, signs)), prod(signs) * self.coef)
                for signs in hypercube(deg, 1, -1)]

#===============================================================================
#
#   Verification        

def order(this, other, same, parts = {(True,False):1,
                                      (False,True):2,
                                      (True,True):3,
                                      (False,False):4}):
    """
    By Proposition 10, monotone in the order that this segment meets others.
    
    this, other     segment indexes
    same            whether parity of segments agrees
    """
    return parts[this > other, same], -other

def calc_min_degree(sigma, formula):
    """
    Used to check Lemma 16, for given sigma and formula.

    simga       permutation
    formula     list of diagrams
    """

    # initialize coefficients vector    
    c = zeros((2,)*len(sigma))

    # sum over diagrams
    for D in formula:

        # and over all ways to divide diagram to segments
        for S in segments(D.tips, len(sigma)):

            # prepare arrow tip finder: number -> segment
            w = {a:i for i,s in enumerate(S) for a in s}

            # check that all arrows point upper to lower
            if all([sigma[w[a]] > sigma[w[-a]] for a in D.arrows]):

                # all 0/1 parity vectors
                for E in hypercube(len(sigma)):

                    # check that parities are compatible with the arrow signs
                    if all([(-1)**(E[w[a]]+E[w[-a]]) * sign(w[-a]-w[a])
                            == D.signs[a] for a in D.arrows]):

                        # check order of arrow tips in same segment
                        if all([order(w[t1],w[-t1],E[w[t1]]==E[w[-t1]])
                                < order(w[t2],w[-t2],E[w[t2]]==E[w[-t2]])
                                for s in S for t1,t2 in zip(s,s[1:])]):

                            # we have compatibility
                            c[E] += D.coef

    # discrete Fourier transform over (Z_2)^j
    Fc = fft.fftn(c).real

    # find minimum degree
    return min([sum(E) for E in hypercube(len(sigma)) if Fc[E]] + [inf])

def verify(formula):
    """
    Verify all cases of Lemma 16.
    """
    deg = max([len(D.arrows) for D in formula])
    for j in range(2*deg,deg,-1):
        for sigma in perms(range(j)):
            if calc_min_degree(sigma, formula) < 2*(j-deg):
                return False
    return True

#===============================================================================
#
#   Formulas

c2_down = Diagram([1,-2,-1,2]).multisigns()
c2_up = Diagram([-1,2,1,-2]).multisigns()

# twice v3
v3_GPV = Diagram([1, -2, -3, -1, 2, 3]).multisigns() + \
         Diagram([-1, 2, 3, 1, -2, -3]).multisigns() + \
         Diagram([1, -2, 3, -1, 2, -3]).multisigns() + \
         Diagram([-1, 2, -3, 1, -2, 3]).multisigns() + \
         Diagram([1, -2, -3, -1, 3, 2]).multisigns() + \
         Diagram([-1, 2, 3, 1, -3, -2]).multisigns() + \
         Diagram([1, -2, -3, 2, -1, 3]).multisigns() + \
         Diagram([-1, 2, 3, -2, 1, -3]).multisigns() + \
         Diagram([1, -2, -1, 3, 2, -3]).multisigns() + \
         Diagram([-1, 2, 1, -3, -2, 3]).multisigns() + [
             Diagram([-1, 2, 1, -2], {1:+1, 2:+1}, 1),
             Diagram([-1, 2, 1, -2], {1:-1, 2:+1}, -1),
             Diagram([1, -2, -1, 2], {1:+1, 2:-1}, 1),
             Diagram([1, -2, -1, 2], {1:-1, 2:-1}, -1)]

# twice v3
v3_PV = Diagram([-1,-2,1,-3,2,3]).multisigns() + \
        Diagram([-2,1,-3,2,3,-1]).multisigns() + \
        Diagram([1,-3,2,3,-1,-2]).multisigns() + \
        Diagram([-3,2,3,-1,-2,1]).multisigns() + \
        Diagram([2,3,-1,-2,1,-3]).multisigns() + \
        Diagram([3,-1,-2,1,-3,2]).multisigns() + \
        Diagram([1,-2,3,-1,2,-3], coef = 2).multisigns() + \
        Diagram([-1,2,-3,1,-2,3], coef = 2).multisigns()

# twice v3
v3_W = Diagram([-1,-2,3,1,-3,2],coef=1).multisigns() + \
       Diagram([1,2,-3,-1,3,-2],coef=1).multisigns() + \
       Diagram([-1,2,3,-2,1,-3],coef=1).multisigns() + \
       Diagram([1,-2,-3,2,-1,3],coef=1).multisigns() + \
       Diagram([-1,-2,1,3,2,-3],coef=1).multisigns() + \
       Diagram([-1,2,1,3,-2,-3],coef=-1).multisigns() + \
       Diagram([-1,2,1,-3,-2,3],coef=1).multisigns() + \
       Diagram([1,-2,-1,3,2,-3],coef=-1).multisigns() + \
       Diagram([1,2,-1,3,-2,-3],coef=2).multisigns() + \
       Diagram([1,-2,3,-1,2,-3], coef = 2).multisigns() + \
       Diagram([-1,2,-3,1,-2,3], coef = 2).multisigns()

# just v3
v3_CP = Diagram([-1,2,3,1,-2,-3]).multisigns() + \
        Diagram([-1,-2,3,1,2,-3]).multisigns() + \
        Diagram([-1,-2,3,2,1,-3]).multisigns() + \
        Diagram([-1,-2,1,3,2,-3]).multisigns() + \
        Diagram([-1,2,3,1,-3,-2]).multisigns() + [
             Diagram([-1,2,1,-2],{1:+1,2:+1},1),
             Diagram([-1,2,1,-2],{1:-1,2:-1},-1)]

writhe = Diagram([1,-1],coef=1).multisigns() + \
         Diagram([-1,1],coef=1).multisigns()

#===============================================================================
#
#   Main


if __name__ == '__main__':
    print "Theorem 3 is:",
    print verify(v3_GPV)
    temp = raw_input()

                
#===============================================================================
#
#   Knots

unknot = Diagram([],{})
positive_trefoil = Diagram([1,-2,3,-1,2,-3],{1:1,2:1,3:1})
negative_trefoil = Diagram([1,-2,3,-1,2,-3],{1:-1,2:-1,3:-1})
figure_eight = Diagram([1,-2,3,-4,2,-1,4,-3],{1:-1,2:-1,3:1,4:1})

def matchs(small, big,
           pb = 0, ps = 0, res = []):
    """
    find all sub arrow diagrams with matching tips
    """
    if ps == len(small):
        yield res
    else:
        ps1 = small.index(-small[ps])
        if ps1 < ps:
            i = big.index(-res[ps1])
            if i >= pb:
                for m in matchs(small, big, i+1, ps+1, res+[big[i]]):
                    yield m
        else:
            for i in range(pb, len(big)):
                if big[i] * small[ps] > 0:
                    for m in matchs(small, big, i+1, ps+1, res+[big[i]]):
                        yield m                       

def pairing(formula, knot):
    """
    compute: < formula , knot >
    """
    if not isinstance(formula, list):
        formula = [formula]
    value = 0
    for diagram in formula:
        for match in matchs(diagram.tips, knot.tips):
            if all([diagram.signs[t1] == knot.signs[t2]
                    for t1,t2 in zip(diagram.tips, match) if t1 > 0]):
                value += diagram.coef * knot.coef
    return value             

def petaluma(perm):
    """
    permutation to gauss diagram
    """
    n = len(perm)
    tips = [0]*(n*(n-3))
    signs = {}
    for i in range(n):
        for j in range(2,n-1):
            p = i*(n-3) + (j%2)*(n-3)/2 + (n-3)/2 - 1 - (j-2)/2
            a,b = sorted([i,(i+j)%n])
            k = a*n+b
            tips[p] = k * (-1) ** (perm[i] < perm[(i+j)%n])
            signs[k] = (-1) ** ((perm[i] > perm[(i+j)%n]) + j)
    return Diagram(tips, signs)


